Cluster formation via sonic depletion forces in levitated granular matter

The properties of small clusters can differ dramatically from the bulk phases of the same constituents. In equilibrium, cluster assembly has been recently explored, whereas out of equilibrium, the physical principles of clustering remain elusive. These principles underlie phenomena from molecular assembly to the formation of planets from granular matter. Here, we introduce acoustic levitation as a platform to experimentally probe the formation of nonequilibrium small structures in a controlled environment. We focus on the minimal models of cluster formation: six and seven millimetre-scale particles in two dimensions. Experiments and modelling reveal that, in contrast to thermal colloids, in non-equilibrium granular ensembles the magnitude of active fluctuations controls not only the assembly rates but also their assembly pathways and ground-state statistics. These results open up new possibilities for non-invasively manipulating macroscopic particles, tuning their interactions, and directing their assembly.

==> anc/supplementary_info.tex <==
\documentclass[aps,pre,preprint,floatfix]{revtex4-1}

\usepackage{amsmath}  % needed for \tfrac, \bmatrix, etc.
\usepackage{amsfonts} % needed for bold Greek, Fraktur, and blackboard bold
\usepackage{graphicx} % needed for figures
\usepackage{epstopdf}
\usepackage{gensymb}
%\usepackage{chapterbib}

\begin{document}
\title{Cluster formation via sonic depletion forces in levitated granular matter: Supplementary Information}

\author{Melody X. Lim, Anton Souslov, Vincenzo Vitelli, Heinrich M. Jaeger}
\affiliation{Department of Physics and James Franck Institute, The University of Chicago, 5720 S. Ellis Ave, Chicago, Illinois 60637, USA}
\maketitle

\section*{Description of Supplementary Movies}
\textbf{Supplementary Movie 1}: Topological reconfigurations of six-particle clusters. Part 1: Bottom view of a six-particle cluster levitated in an acoustic field, which is close to its resonant frequency ($\Delta f/f_0=0.25\times 10^{-3}$). The cluster rearranges between its three distinct ground states. Playback is slowed down by a factor of 10. The real-time duration of the movie is 3.5 seconds. Bottom view of a six-particle cluster levitated in an acoustic field, which is driven far from its resonant frequency ($\Delta f/f_0=2.5\times 10^{-3}$). The cluster rearranges between its three distinct ground states. Playback is slowed down by a factor of 10. The real-time duration of the movie is 1.8 seconds. Available at https://youtu.be/unTlauOPFS4


\textbf{Supplementary Movie 2}: Out-of-plane cluster fluctuations. Part 1: Side view of a six-particle cluster levitated in an acoustic field, which is close to its resonant frequency ($\Delta f/f_0=0.25\times 10^{-3}$). The cluster oscillates vertically in the trap, until it strikes the acrylic reflector, breaking the cluster. The cluster remains in a planar configuration before and after the collision. Playback is slowed down by a factor of 10. The real-time duration of the movie is 2 seconds. Part 2: Bottom view of a six-particle cluster levitated in an acoustic field, which is driven far from its resonant frequency ($\Delta f/f_0=2.5\times 10^{-3}$). The cluster oscillates vertically in the trap, exciting out-of-plane bending modes. Playback is slowed down by a factor of 10. The real-time duration of the movie is 0.7 seconds. Available at https://youtu.be/PLU07Vgmhkw

\textbf{Supplementary Movie 3}: Cluster rearrangement via particle ejection. Part 1: Bottom view of a six-particle cluster levitated in an acoustic field, which is close to its resonant frequency ($\Delta f/f_0=0.25\times 10^{-3}$). The cluster (initially Parallelogram) rearranges by breaking into a five-particle cluster and a single particle, which then recombine to a different six-particle configuration (Chevron). Playback is slowed down by a factor of 100. The real-time duration of the movie is 1.7 seconds. Part 2: Bottom view of a seven-particle cluster levitated in an acoustic field, which is detuned from its resonant frequency ($\Delta f/f_0=1.3\times 10^{-3}$). The cluster (initially Flower) rearranges by breaking into a five-particle cluster and two single particles, which then recombine to a different seven-particle configuration (Turtle). Playback is slowed down by a factor of 33. The real-time duration of the movie is 0.6 seconds. Available at https://youtu.be/01yE7Xvi6qY


\textbf{Supplementary Movie 4}: Cluster rearrangement via hinge motion. Part 1: Bottom view of a six-particle cluster levitated in an acoustic field, which is driven far from its resonant frequency ($\Delta f/f_0=2.5\times 10^{-3}$). The cluster (initially Parallelogram) rearranges via a hinge motion to a different six-particle configuration (Triangle). Playback is slowed down by a factor of 100. The real time duration of the movie is 9 milliseconds. Part 2: Bottom view of a seven-particle cluster levitated in an acoustic field, which is driven far from its resonant frequency ($\Delta f/f_0=2.2\times 10^{-3}$). The cluster (initially Boat) rearranges via a hinge motion to a different seven-particle configuration (Turtle). Playback is slowed down by a factor of 100. The real-time duration of the movie is 20 milliseconds. Available at https://youtu.be/zm1lxX3Ol-I 

\end{document}
